On the lepton-nucleon neutral and charged current deep inelastic scattering cross sections

Based on the requirement in the simulation of lepton-nucleus deep inelastic scattering (DIS), we construct a fortran program LDCS 1.0 calculating the differential and total cross sections for the unpolarized charged lepton-unpolarized nucleon and neutrino-unpolarized nucleon neutral current (charged current) DIS at leading order. Any set of the experimentally fitted parton distribution functions could be employed directly. The mass of incident and scattered leptons is taken into account and the boundary conditions calculating the single differential and total cross section are studied. The calculated results well agree with the corresponding experimental data which indicating the LDCS 1.0 program is good. It is also turned out that the effect of tauon mass is not negligible in the GeV energy level.

==> ldcs_codes/ddcs.f <==
%auto-ignore
C-----------------------------------------------------
!! initialize the necessary couplings
      subroutine init

      implicit none

      include 'couplings.inc'

!! couplings.inc
      alp               = 1.d0/137.035999074d0  !!pdg2012 
      gf                = 1.16637d-5      !!Fermi constant
      sin2thw           = 0.2315d0        !!sin^2(Weinberg angle)
      cos2thw           = 1.d0-sin2thw
      convfac           = 0.389379323d9        !!pbar
      con               = 0.389379323d0        !!mbar

      mw                = 80.41d0         !!the mass of W
      mz                = 91.187d0        !!the mass of Z

      mnu               = 1d-10  !!neutrino    
      men               = 1d-10  !!electron neutrino
      mel               = 0.51099892d-3
      mmn               = 1d-10  !!muon neutrino
      mmo               = 0.105658369d0
      mtn               = 1d-10  !!tau neutrino
      mta               = 1.77699d0 

      Mp                = 0.9382720d0     !! mass of proton
      Mn                = 0.9395654d0     !! mass of neutron  
 
      return

      end
C--------------------------------------------------------
     
!!calculate the double differential cross section (d^2 \sigma /dxdy) of neutral current DIS     
      subroutine GetNCddsigma(x,q2,y,NPT,M,lepin,xsec)

      implicit none

      include 'couplings.inc'
      include 'SFdefine.inc'

C Input:
      integer NPT,lepin
      double precision X(NPT),Y(NPT),Q2(NPT)
      double precision M
C Output: 
      double precision XSec(NPT)

C Temporary variables:      
      integer i
      double precision mi,mo
      double precision charge,lamda,ln  !!----ln:lepton number
      double precision Ei(NPT)
      double precision F2(NPT),xF3(NPT),FL(NPT),F1(NPT)
      double precision LrW1(NPT),LrW2(NPT),LrW3(NPT)
      double precision LrW(NPT)
      double precision F2m(NPT),xF3m(NPT)
      double precision ve,ae,au,ad,vu,vd,A_u,A_d,B_u,B_d,pz
  
       
C EW couplings ,charge, lamda, lepton number, mass
      if((lepin.eq.11).or.(lepin.eq.13).or.(lepin.eq.15).or.
     & (lepin.eq.-11).or.(lepin.eq.-13).or.(lepin.eq.-15)) then
         
         ve = -0.5d0 + 2.*sin2thw
         ae = -0.5d0
         if(lepin.gt.0)  then
            charge = -1.d0
            lamda  = -1.d0
            ln     = 1.d0
         else
            charge = 1.d0
            lamda  = 1.d0
            ln     = -1.d0
         endif

         if((lepin.eq.11).or.(lepin.eq.-11)) then
            mi = mel
         else if((lepin.eq.13).or.(lepin.eq.-13)) then
            mi = mmo
         else
            mi = mta
         endif
         mo=mi               !!----NCDIS

      else if((lepin.eq.12).or.(lepin.eq.14).or.(lepin.eq.16).or.
     & (lepin.eq.-12).or.(lepin.eq.-14).or.(lepin.eq.-16)) then
         
         ve = 0.5d0
         ae = 0.5d0
         if(lepin.gt.0)  then
            charge = 0.d0
            lamda  = -1.d0
            ln     = 1.d0
         else
            charge = 0.d0
            lamda  = 1.d0
            ln     = -1.d0
         endif
         mi=mnu        !!------for all neutrino
         mo=mnu
                   
      else
         print *,"wrong lepin number!!"
         stop
      endif


            
C and quarks           
            au = 0.5d0     !!g_a of u- type quark
            ad = -0.5d0    !!g_a of d- type quark
                  
            vu = au - (4.d0/3.d0)*sin2thw
            vd = ad + (2.d0/3.d0)*sin2thw

C caclulate F2 and xF3 for d- and u- type quarks all bins:
      
C     u-type ( u+c ) contributions 
         CALL getSF(CNEP2F,X,Q2,F2,NPT)
         CALL getSF(CNEP3F,X,Q2,XF3,NPT)    

C     d-type (d + s + b) contributions
         CALL getSF(CNEM2F,X,Q2,F2m,NPT)
         CALL getSF(CNEM3F,X,Q2,XF3m,NPT) 

c for NC needs to combine F2p with F2m etc. 
         
      do i=1,NPT
            
C     Propagator factor PZ
            PZ = 4.d0 * sin2thw * cos2thw * (1.+Mz**2/Q2(i))   
            PZ = 1./PZ
C     EW couplings of u-type and d-type quarks at the scale Q2
      if (charge.eq.0) then    !!neutrino
         if (ln.eq.-1) then
            !!polarity=1.d0
            A_u =(ve**2 + ae**2+2*ve*ae)*PZ**2*(vu**2+au**2) !Z
            A_d =(ve**2 + ae**2+2*ve*ae)*PZ**2*(vd**2+ad**2) !Z   
            B_u =(-2.*ve*ae-(ve**2+ae**2))*(PZ**2)*2.*vu*au !Z
            B_d =(-2.*ve*ae-(ve**2+ae**2))*(PZ**2)*2.*vd*ad !Z   
         else
            !!polarity=-1.d0      
            A_u =(ve**2 + ae**2+2*ve*ae)*PZ**2*(vu**2+au**2) !Z
            A_d =(ve**2 + ae**2+2*ve*ae)*PZ**2*(vd**2+ad**2) !Z
            B_u =(2.*ve*ae+(ve**2+ae**2))*(PZ**2)*2.*vu*au !Z
            B_d =(2.*ve*ae+(ve**2+ae**2))*(PZ**2)*2.*vd*ad !Z
         endif
      else if (charge.gt.0) then
             A_u = e2u        ! gamma
     $          -ve*PZ*2.*euq*vu !gamma-Z
     $          + (ve**2 + ae**2)*PZ**2*(vu**2+au**2) !Z
               
             A_d = e2d        ! gamma 
     $          -ve*PZ*2.*edq*vd !gamma-Z 
     $          + (ve**2 + ae**2)*PZ**2*(vd**2+ad**2) !Z
               
             B_u = ae*PZ*2.*euq*au !gamma-Z
     $          -2.*ve*ae*(PZ**2)*2.*vu*au !Z
             B_d = ae*PZ*2.*edq*ad !gamma-Z 
     $          -2.*ve*ae*(PZ**2)*2.*vd*ad !Z
      else        
            A_u = e2u        ! gamma
     $          -ve*PZ*2.*euq*vu !gamma-Z
     $          + (ve**2 + ae**2)*PZ**2*(vu**2+au**2) !Z               
            A_d = e2d        ! gamma
     $          -ve*PZ*2.*edq*vd !gamma-Z 
     $          + (ve**2 + ae**2)*PZ**2*(vd**2+ad**2) !Z                
            B_u = -ae*PZ*2.*euq*au !gamma-Z
     $          + 2.*ve*ae*(PZ**2)*2.*vu*au !Z
            B_d = -ae*PZ*2.*edq*ad !gamma-Z 
     $          + 2.*ve*ae*(PZ**2)*2.*vd*ad !Z

      endif

            XF3(i)  = B_U*XF3(i)  + B_D*XF3m(i)
            F2(i)   = A_U*F2(i)   + A_D*F2m(i)

      enddo
      FL=0.d0
      F1=((1+4*x**2*M**2/Q2)*F2-FL)/(2*x)
!!*****************cal ddsigma*************************
!! Ei: energy of incident lepton at target rest frame
      Ei=Q2/(2*M*x*y)

      LrW1=x*y**2-(mi**2-mo**2)**2/(8*Ei**2*M**2*x)
     & -(y*(5*mi**2-mo**2))/(4*Ei*M)   
      LrW2=((mi**2-mo**2)*(4*M**2*x**2+mi**2-mo**2))/(16*Ei**2*M**2*x**2
     & )-(mi**2*y-mo**2*y-4*mi**2+4*mo**2+4*M**2*x**2*y)/(8*Ei*M*x)-y+1
      lamda=-1    !!which has been considered in xf3
      LrW3=(lamda*y*(y-2))/2-(lamda*y*(mi**2-mo**2))/(4*Ei*M*x)

      LrW=LrW1*F1 + LrW2*F2 + LrW3*XF3
      
      xsec=2*pi*y*alp**2/Q2**2*LrW*4*M*Ei/y
!!*****************cal xsec*****************************
!!get real sigma(dx,dy),or reduced sigma

      !!for total cross section mbarn:d(lnx)d(lny)
      xsec=xsec*x*y*con
      !!herafitter pbarn differential cross section :dxdQ2
      !xsec=xsec*y/Q2
      !xsec=xsec*x*Q2**2/(2*pi*alp**2*(1+(1-y)**2))
      return
      end


!!calculate the double differential cross section (d^2 \sigma /dxdy) of charged current DIS        
      subroutine GetCCddsigma(x,q2,y,NPT,M,lepin,xsec)

      implicit none

      include 'couplings.inc'
      include 'SFdefine.inc'

C Input:
      integer NPT,lepin
      double precision X(NPT),Y(NPT),Q2(NPT)
      double precision M
C Output: 
      double precision XSec(NPT)
C Temporary variables:    
      double precision Ei(NPT)
      double precision charge,lamda,ln  !!----ln:lepton number
      double precision mi,mo
      double precision F2(NPT),xF3(NPT),FL(NPT),F1(NPT)
      double precision LrW1(NPT),LrW2(NPT),LrW3(NPT)
      double precision LrW(NPT),LwW(NPT)    
      

C charge lamda lepton number mass
      if((lepin.eq.11).or.(lepin.eq.13).or.(lepin.eq.15).or.
     & (lepin.eq.-11).or.(lepin.eq.-13).or.(lepin.eq.-15)) then
         
         if(lepin.gt.0)  then
            charge = -1.d0
            lamda  = -1.d0
            ln     = 1.d0
         else
            charge = 1.d0
            lamda  = 1.d0
            ln     = -1.d0
         endif

         if((lepin.eq.11).or.(lepin.eq.-11)) then
            mi = mel
         else if((lepin.eq.13).or.(lepin.eq.-13)) then
            mi = mmo
         else
            mi = mta
         endif
         mo=mnu               !!----CCDIS,neutrino out

      else if((lepin.eq.12).or.(lepin.eq.14).or.(lepin.eq.16).or.
     & (lepin.eq.-12).or.(lepin.eq.-14).or.(lepin.eq.-16)) then
         
         if(lepin.gt.0)  then
            charge = 0.d0
            lamda  = -1.d0
            ln     = 1.d0
         else
            charge = 0.d0
            lamda  = 1.d0
            ln     = -1.d0
         endif
         mi=mnu        !!------for in neutrino
         if((lepin.eq.12).or.(lepin.eq.-12)) then
            mo = mel
         else if((lepin.eq.14).or.(lepin.eq.-14)) then
            mo = mmo
         else
            mo = mta
         endif
                   
      else
         print *,"wrong lepin number!!"
         stop
      endif
C caclulate F2 and xF3 for d- and u- type quarks all bins:
      if (charge.eq.0) then   !!----vp
         if(ln.gt.0) then     !!----vp
            CALL getSF(CCEP2F,X,Q2,F2,NPT)
            CALL getSF(CCEP3F,X,Q2,XF3,NPT)  
         else if(ln.lt.0) then      !!----vbarp
            CALL getSF(CCEM2F,X,Q2,F2,NPT)      
            CALL getSF(CCEM3F,X,Q2,XF3,NPT) 
         endif                     
      else if (charge.gt.0) then    !!---------e+p
            CALL getSF(CCEP2F,X,Q2,F2,NPT)
            CALL getSF(CCEP3F,X,Q2,XF3,NPT)    
      else if (charge.lt.0) then    !!---------e-p
            CALL getSF(CCEM2F,X,Q2,F2,NPT)    
            CALL getSF(CCEM3F,X,Q2,XF3,NPT) 
      endif
      FL=0.d0
      F1=((1+4*x**2*M**2/Q2)*F2-FL)/(2*x)
!!*****************cal ddsigma*****************************
!! Ei: energy of incident lepton at target rest frame
      Ei=Q2/(2*M*x*y)

      LrW1=x*y**2-(mi**2-mo**2)**2/(8*Ei**2*M**2*x)
     & -(y*(5*mi**2-mo**2))/(4*Ei*M)   
      LrW2=((mi**2-mo**2)*(4*M**2*x**2+mi**2-mo**2))/(16*Ei**2*M**2*x**2
     & )-(mi**2*y-mo**2*y-4*mi**2+4*mo**2+4*M**2*x**2*y)/(8*Ei*M*x)-y+1
      LrW3=(lamda*y*(y-2))/2-(lamda*y*(mi**2-mo**2))/(4*Ei*M*x)

      LrW=LrW1*F1 + LrW2*F2 + LrW3*XF3
!!helicity is different between charged lepton and neutrino
      if(charge.eq.0) then
         LwW=LrW*4
         xsec=LwW*Gf**2*M*Ei/(4*pi*(1+Q2/(Mw**2))**2)
      else
         LwW=LrW*0.5d0*(1+charge*lamda)**2      !!note that sfdifine has been changed
         xsec=LwW*Gf**2*M*Ei/(4*pi*(1+Q2/(Mw**2))**2)   
      endif      
!!get real sigma(dx,dy),or reduced sigma
      
      !!herafitter pbarn differential cross section :dxdQ2
      !xsec=xsec*y/Q2*convfac
      !!for total cross section mbarn:d(lnx)d(lny)
      xsec=xsec*x*y*con
      !print *,q2(i)   
      return
      end

!!calculate F2 or xF3 by LHAPDF5.9.1
      subroutine getSF(SFD,X,Q2,SF,NPT)

      implicit none
!!input
      integer NPT
      double precision SFD(-6:6),X(NPT),Q2(NPT)
!!output
      double precision SF(NPT)
C Temporary variables: 
      integer i
      double precision f(-6:6),xx,qq
      
      do i=1,NPT
         xx=x(i)
         qq=sqrt(Q2(i))
         call evolvePDF(xx,qq,f) !!the subroutine from LHAPDF5
         SF(i)=sum(SFD*f)
      enddo

      return
      end 


==> ldcs_codes/main.f <==
%auto-ignore
      program main 

      implicit none

      character*7 SigmaType            
      integer NPT      
      namelist/PreSet/SigmaType,NPT

      open(UNIT=10,file='input.txt',STATUS='OLD')      
      read (10,NML=PreSet)
      close(10)
      if (SigmaType .eq. 'ddsigma') then
         call ddsigma
      else if (SigmaType .eq. 'dxsigma') then 
         call dxsigma(NPT)
      else if (SigmaType .eq. 'sigma') then
         call sigma(NPT)
      endif
      
      end

!!calculate double differential cross section (d^2 \sigma /dxdy)-------------
      subroutine ddsigma
      implicit none
      include 'couplings.inc'

      double precision x(1),y(1),Q2(1),xsec(1) !!only 1 point is calculated. Try to write the program if one need more. 
      double precision M,mi,mo !!M:mass of target nucleon. mi:mass of incident lepton. mo:mass of scattered lepton 
      character name*64
            
      character*5  DIStype
      integer lepin,nuA,nuZ
      character*64 PDFsetname
      integer pdfmem
      
      double precision sqrtS,Xset,Yset,W2min,Q2min
      double precision xpmin,xpmax,ypmin,ypmax

      namelist/BasicSet/DIStype,lepin,nuA,nuZ,PDFsetname,
     & pdfmem
      namelist/Calparameter/sqrtS,Xset,Yset,W2min,Q2min,xpmin,xpmax,
     & ypmin,ypmax

      open(UNIT=10,file='input.txt',STATUS='OLD') 
      read (10,NML=BasicSet)
      read (10,NML=Calparameter)
      close(10)

      open(UNIT=11,file='output.txt',STATUS='REPLACE')

      call init
      
      name=PDFsetname
      call InitPDFsetByName(name) !!the subroutine from LHAPDF5, initialize PDF set by file name
      call InitPDF(pdfmem)          !!the subroutine from LHAPDF5, initialize the used member of PDF set 
      write(11,*)"PDFset:  ",name
      write(11,*)"pdf member: ",pdfmem

      write(11,*)"lepin=",lepin," DIStype= ",DIStype
      
      M=(nuZ*Mp+(nuA-nuZ)*Mn)/nuA !! M is the average mass of nucleon in a nucleus

!! choose mi,mo acrroding to leptin and DIS type     
      if ((lepin.eq.11).or.(lepin.eq.-11)) then
         mi=mel
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mnu
         endif
      else if ((lepin.eq.13).or.(lepin.eq.-13)) then
         mi=mmo
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mnu
         endif
      else if ((lepin.eq.15).or.(lepin.eq.-15)) then
         mi=mta
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mnu
         endif
      else if ((lepin.eq.12).or.(lepin.eq.-12)) then
         mi=mnu
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mel
         endif
      else if ((lepin.eq.14).or.(lepin.eq.-14)) then
         mi=mnu
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mmo
         endif
      else if ((lepin.eq.16).or.(lepin.eq.-16)) then
         mi=mnu
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mta
         endif
      else
         print *,"wrong lepton number!"
         stop
      endif 
   
      x(1)=Xset
      y(1)=Yset     
      Q2(1)= (sqrtS**2-M**2-mi**2)*x(1)*y(1)

      if (DIStype.eq.'NCDIS') then
         Call GetNCddsigma(X,Q2,Y,1,M,lepin,xsec)
      else
         Call GetCCddsigma(X,Q2,Y,1,M,lepin,xsec)
      endif
      write(11,*)"x         Q2             y             xsec(mb)"     
      write(11,*)x(1),Q2(1),y(1),xsec(1) 

      write(11,*)"**********************THE END***********************"
      close(11) 
      return
      end

!!calculate single differential cross section (d \sigma /dx)------------------------
      subroutine dxsigma(NPT)
      implicit none
      include 'couplings.inc'

      integer NPT,i
      double precision M,mi,mo !!M:mass of target nucleon. mi:mass of incident lepton. mo:mass of scattered lepton 
      double precision Ei      !! the energy of incident lepton in nucleon rest frame
      double precision X(NPT),Y(NPT),Q2(NPT),xsec(NPT)
      double precision Ymax,Ymin,A,B,xx  !!xx is used temporary
      double precision LnYmin,LnYmax
      double precision LnY(NPT)
      double precision intYsec

      character name*64
            
      character*5  DIStype
      integer lepin,nuA,nuZ
      character*64 PDFsetname
      integer pdfmem
      
      double precision sqrtS,Xset,Yset,W2min,Q2min
      double precision xpmin,xpmax,ypmin,ypmax

      namelist/BasicSet/DIStype,lepin,nuA,nuZ,PDFsetname,
     & pdfmem
      namelist/Calparameter/sqrtS,Xset,Yset,W2min,Q2min,xpmin,xpmax,
     & ypmin,ypmax

      open(UNIT=10,file='input.txt',STATUS='OLD') 
      read (10,NML=BasicSet)
      read (10,NML=Calparameter)
      close(10)

      open(UNIT=11,file='output.txt',STATUS='REPLACE')

      call init

      name=PDFsetname
      call InitPDFsetByName(name) !!the subroutine from LHAPDF5, initialize PDF set by file name
      call InitPDF(pdfmem)          !!the subroutine from LHAPDF5, initialize the used member of PDF set
      write(11,*)"PDFset:  ",name
      write(11,*)"pdf member: ",pdfmem

      write(11,*)"lepin=",lepin," DIStype= ",DIStype   
      write(11,*)"sqrtS(GeV)=",sqrtS
      
      M=(nuZ*Mp+(nuA-nuZ)*Mn)/nuA !! M is the average mass of nucleon in a nucleus

!! choose mi,mo acrroding to leptin and DIS type     
      if ((lepin.eq.11).or.(lepin.eq.-11)) then
         mi=mel
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mnu
         endif
      else if ((lepin.eq.13).or.(lepin.eq.-13)) then
         mi=mmo
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mnu
         endif
      else if ((lepin.eq.15).or.(lepin.eq.-15)) then
         mi=mta
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mnu
         endif
      else if ((lepin.eq.12).or.(lepin.eq.-12)) then
         mi=mnu
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mel
         endif
      else if ((lepin.eq.14).or.(lepin.eq.-14)) then
         mi=mnu
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mmo
         endif
      else if ((lepin.eq.16).or.(lepin.eq.-16)) then
         mi=mnu
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mta
         endif
      else
         print *,"wrong lepton number!"
         stop
      endif 

      Ei=(sqrtS**2-M**2-mi**2)/(2*M)

      x=xset
      xx=xset
      A=(2*M*xx*Ei**2+Ei*(mi**2-mo**2)-M*xx*(mi**2+mo**2))/
     &       (2*Ei*(M**2*xx**2+2*Ei*M*xx+mi**2))
      B=sqrt((Ei**2-mi**2)*(4*M**2*xx**2*(Ei**2-mo**2)+4*Ei*M*xx*
     &       (mi**2-mo**2)+(mi**2-mo**2)**2))/
     &       (2*Ei*(M**2*xx**2+2*Ei*M*xx+mi**2))
      Ymin=A-B
      if (Ymin.lt.(Q2min/(2*M*Ei*xx))) Ymin=Q2min/(2*M*Ei*xx)
      if (Ymin.lt.((W2min-M**2)/(2*M*Ei*(1-xx)))) then
               Ymin=(W2min-M**2)/(2*M*Ei*(1-xx))
      endif
      if (Ymin.lt.ypmin) Ymin=ypmin
      Ymax=A+B
      if(Ymax.gt.ypmax) Ymax=ypmax
      if (Ymin.lt.Ymax) then
           LnYmin=dlog(Ymin)
           LnYmax=dlog(Ymax)
           LnY(1)=LnYmin
           LnY(NPT)=LnYmax
         do i=2,NPT-1
             LnY(i)=(LnYmax-LnYmin)/(NPT-1)*(i-1)+LnYmin
         enddo
   !!y set
         Y=dexp(LnY)
   !!Q2 set
         Q2=2*M*Ei*x*y
   !!caclute ddsigma(x,Q2,y)
         if (DIStype.eq.'NCDIS') then
              Call GetNCddsigma(X,Q2,Y,NPT,M,lepin,xsec)
         else
              Call GetCCddsigma(X,Q2,Y,NPT,M,lepin,xsec)
         endif 
   !!if unreasonable sigma   
         do i=1,NPT
              if(xsec(i).ge.0.d0 .and. xsec(i).lt.1.d50)then
                    xsec(i)=xsec(i)
              else 
                           !print *,"NAN when i=",i,"j=",j,xsec(i)
                    xsec(i)=0.d0
              endif
         enddo
   !!Integrate Y dimension by simpson method
         intYsec=0.d0
         intYsec=intYsec+xsec(1)/(3*(NPT-1))+
     &                xsec(NPT)/(3*(NPT-1))
         do i=2,NPT-1,2
                 intYsec=intYsec+4.d0*xsec(i)/(3*(NPT-1))
         enddo
         do i=3,NPT-2,2
                 intYsec=intYsec+2.d0*xsec(i)/(3*(NPT-1))
         enddo
         intYsec=intYsec*(LnYmax-LnYmin)!!LnY maybe not 0~1            
      else   !!none y is possible
         print *,"there is no proper y"
         intYsec=0.d0
      endif
      write(11,*)"x                            dsigma/dx (mb)"
      write(11,*)xx,intYsec
      write(11,*)"**********************THE END***********************"
      close(11) 
      return
      end

!!calculate integral cross section (sigma)-----------------------------------------
      subroutine sigma(NPT)
      include 'couplings.inc'

      integer NPT,i,j
      double precision M,mi,mo !!M:mass of target nucleon. mi:mass of incident lepton. mo:mass of scattered lepton 
      double precision Xmax,Xmin,Ymax,Ymin,A,B,xx
      double precision LnXmin,LnXmax,LnYmin,LnYmax
      double precision Ei         !!!! Ei: energy of incident lepton at nucleon rest frame
      double precision X(NPT),Y(NPT),Q2(NPT),xsec(NPT)
      double precision LnX(NPT),LnY(NPT)
      double precision intYsec(NPT),intXYsec

      character name*64
            
      character*5  DIStype
      integer lepin,nuA,nuZ
      character*64 PDFsetname
      integer pdfmem
      
      double precision sqrtS,Xset,Yset,W2min,Q2min
      double precision xpmin,xpmax,ypmin,ypmax

      namelist/BasicSet/DIStype,lepin,nuA,nuZ,PDFsetname,
     & pdfmem
      namelist/Calparameter/sqrtS,Xset,Yset,W2min,Q2min,xpmin,xpmax,
     & ypmin,ypmax

      open(UNIT=10,file='input.txt',STATUS='OLD') 
      read (10,NML=BasicSet)
      read (10,NML=Calparameter)
      close(10)

      open(UNIT=11,file='output.txt',STATUS='REPLACE')

      call init

      name=PDFsetname
      call InitPDFsetByName(name) !!the subroutine from LHAPDF5, initialize PDF set by file name
      call InitPDF(pdfmem)          !!the subroutine from LHAPDF5, initialize the used member of PDF set
      write(11,*)"PDFset:  ",name
      write(11,*)"pdf member: ",pdfmem

      write(11,*)"lepin=",lepin," DIStype= ",DIStype   
      
      M=(nuZ*Mp+(nuA-nuZ)*Mn)/nuA !! M is the average mass of nucleon in a nucleus

!! choose mi,mo acrroding to leptin and DIS type     
      if ((lepin.eq.11).or.(lepin.eq.-11)) then
         mi=mel
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mnu
         endif
      else if ((lepin.eq.13).or.(lepin.eq.-13)) then
         mi=mmo
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mnu
         endif
      else if ((lepin.eq.15).or.(lepin.eq.-15)) then
         mi=mta
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mnu
         endif
      else if ((lepin.eq.12).or.(lepin.eq.-12)) then
         mi=mnu
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mel
         endif
      else if ((lepin.eq.14).or.(lepin.eq.-14)) then
         mi=mnu
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mmo
         endif
      else if ((lepin.eq.16).or.(lepin.eq.-16)) then
         mi=mnu
         if(DIStype.eq.'NCDIS') then
            mo=mi
         else
            mo=mta
         endif
      else
         print *,"wrong lepton number!"
         stop
      endif 

      Ei=(sqrtS**2-M**2-mi**2)/(2*M)

!!Xmin & Xmax
         Xmin=(mo**2-mi**2)/(2*M*(Ei-mo))
         if(Xmin.lt.(Q2min/(2*M*Ei))) Xmin=Q2min/(2*M*Ei)
         if(xmin.lt.xpmin) xmin=xpmin
         Xmax=1-(W2min-M**2)/(2*M*Ei)
         if(xmax.gt.xpmax) xmax=xpmax
         if(xmax.gt.1.d0) xmax=1.d0
         if(Xmin.ge.Xmax) then
            print *,"there is no proper x"
            stop
         endif
         LnXmin=dlog(Xmin)
         LnXmax=dlog(Xmax)
      
         do j=1,NPT
!!LnX set
            if(j.eq.1) then
                  LnX=LnXmin
            else if(j.eq.NPT) then
                  LnX=LnXmax
            else
                  do i=1,NPT
                        LnX(i)=(LnXmax-LnXmin)/(NPT-1)*(j-1)+LnXmin
                  enddo
            endif 
!!x set
            X=dexp(LnX)    !!x are same for one j  
!!LnY set
            xx=x(1)
            A=(2*M*xx*Ei**2+Ei*(mi**2-mo**2)-M*xx*(mi**2+mo**2))/
     &       (2*Ei*(M**2*xx**2+2*Ei*M*xx+mi**2))
            B=sqrt((Ei**2-mi**2)*(4*M**2*xx**2*(Ei**2-mo**2)+4*Ei*M*xx*
     &       (mi**2-mo**2)+(mi**2-mo**2)**2))/
     &       (2*Ei*(M**2*xx**2+2*Ei*M*xx+mi**2))
            Ymin=A-B
            !print *,Ymin
            !print *,xx,j
            if (Ymin.lt.(Q2min/(2*M*Ei*xx))) Ymin=Q2min/(2*M*Ei*xx)
            !print *,Ymin
            if (Ymin.lt.((W2min-M**2)/(2*M*Ei*(1-xx)))) then
               Ymin=(W2min-M**2)/(2*M*Ei*(1-xx))
            endif 
            if (Ymin.lt.ypmin) Ymin=ypmin
            Ymax=A+B
            if(Ymax.gt.ypmax) Ymax=ypmax

            if (Ymin.lt.Ymax) then
               LnYmin=dlog(Ymin)
               LnYmax=dlog(Ymax)
               LnY(1)=LnYmin
               LnY(NPT)=LnYmax
               do i=2,NPT-1
                  LnY(i)=(LnYmax-LnYmin)/(NPT-1)*(i-1)+LnYmin
               enddo
   !!y set
               Y=dexp(LnY)
   !!Q2 set
               Q2=2*M*Ei*x*y
   !!caclute ddsigma(x,Q2,y)
               if (DIStype.eq.'NCDIS') then
                  Call GetNCddsigma(X,Q2,Y,NPT,M,lepin,xsec)
               else
                  Call GetCCddsigma(X,Q2,Y,NPT,M,lepin,xsec)
               endif
          
   !!if unreasonable sigma   
               do i=1,NPT
                     if(xsec(i).ge.0.d0 .and. xsec(i).lt.1.d50)then
                           xsec(i)=xsec(i)
                     else 
                           !print *,"NAN when i=",i,"j=",j,xsec(i)
                           xsec(i)=0.d0
                     endif
               enddo
   !!Integrate Y dimension by simpson method
               intYsec(j)=0.d0
               intYsec(j)=intYsec(j)+xsec(1)/(3*(NPT-1))+
     &                     xsec(NPT)/(3*(NPT-1))
               do i=2,NPT-1,2
                     intYsec(j)=intYsec(j)+4.d0*xsec(i)/(3*(NPT-1))
               enddo
               do i=3,NPT-2,2
                     intYsec(j)=intYsec(j)+2.d0*xsec(i)/(3*(NPT-1))
               enddo
               intYsec(j)=intYsec(j)*(LnYmax-LnYmin)!!LnY maybe not 0~1            
            else   !!none y is possible
               !print *,"there is no proper y"
               intYsec(j)=0.d0
            endif
         enddo
!!Integrate X dimension by simpson method      
         intXYsec=0.d0
         intXYsec=intXYsec+intYsec(1)/(3*(NPT-1))+
     &            intYsec(NPT)/(3*(NPT-1))
         do j=2,NPT-1,2
            intXYsec=intXYsec+4.d0*intYsec(j)/(3*(NPT-1))
         enddo
         do j=3,NPT-2,2
            intXYsec=intXYsec+2.d0*intYsec(j)/(3*(NPT-1))
         enddo
         intXYsec=intXYsec*(LnXmax-LnXmin)  !!LnX maybe not 0~1
!!output
         write(11,*)"  sqrtS(GeV)                  sigma(mb)"  
         write(11,*)sqrtS,intxysec


      write(11,*)"**********************THE END***********************"
      close(11) 
      return
      end

